Gauss--Bonnet running and the de Sitter saddle of quadratic gravity inflation

Inflation driven purely by the quantum running of the curvature-squared couplings of quadratic gravity was shown to accommodate the high scalar tilt favored by recent cosmic microwave background observations, starting from a Euclidean four-sphere at a maximum of the running $R^2$ coupling. That maximum exists only in one renormalization scheme, and is not stationary once the Euler trace anomaly is included. We show that the standard one-loop running, with the usually neglected Gauss--Bonnet coefficient retained, recovers the missing de Sitter state: the Euler running balances the scale dependence of the $R^2$ term at a unique coupling ratio, giving a de Sitter solution that is stationary for the gravitational constraint and for the compact Euclidean action alike, and whose scalaron potential is an extremely flat hilltop ($m^2/H^2\simeq-5\times10^{-10}$) joined to an inverse-linear inflationary plateau. The last $N_*\simeq50$--$60$ $e$-folds are scheme independent, with scalar tilt $n_s\simeq1-4/(3N_*)$, while the tensor-to-scalar ratio, $r$, is set by the number of matter fields that enhance the running. The current tensor bound excludes pure gravity and sets a minimum matter content, some $4\times10^6$ conformally coupled scalars or $3\times10^5$ vectors---$2.6$ times fewer than the momentum-induced scheme requires---while one-loop control to the end of inflation sets a maximum about ten times higher. Across that window the model predicts $r\gtrsim0.008$ with $0.973\lesssim n_s\lesssim0.978$, within reach of upcoming CMB polarization surveys.

==> anc/README.md <==
# Code for "Gauss–Bonnet running and the de Sitter saddle of quadratic-gravity inflation"

Python 3 with NumPy, SciPy and Matplotlib (mpmath is used only by the optional
high-precision check in `check_numbers.py`, which falls back gracefully if it is
not installed).

| file | purpose |
|---|---|
| `qgrg.py` | physics module: standard one-loop beta functions incl. the Gauss–Bonnet coefficient, species coefficients, exact RG orbit from the crossing, Euler-selected dS saddle, hilltop mass, dS-matched proxy potential, reduced rolling potential, slow-roll observables, e-fold primitive, Euler (ESGB) and Weyl (spin-2) correction estimates |
| `check_numbers.py` | reproduces every number quoted in the Letter/SM and checks the analytic formulae against direct numerics (ODE integration of the flow, finite-difference slow-roll parameters, quadrature of the e-fold integral, high-precision hilltop mass) |
| `fit_scan.py` | data model (P-ACT-LB, SPA+BK+DESI, SPA+BK tilts; half-Gaussian tensor bound r<0.034), scan over (lambda_th, N_*), landmark bounds (pure gravity, r=0.034, strong coupling g(t_e)=1) |
| `make_figures.py` | produces `../figures/fig1_rgflow.pdf`, `fig2_potential.pdf`, `fig3_observables.pdf` (Letter) and `figS1_flow2d.pdf`, `figS2_r_vs_N.pdf`, `figS3_hilltop.pdf` (Supplemental Material / appendices) |
| `aps_wordcount.py` | APS-style length estimate of `letter.tex` (text + captions, 16 words per displayed-equation line, figure formula 150/aspect+20 or 300/aspect+40) |
| `build_arxiv.py` | assembles the arXiv version `arxiv.tex` (Letter + Supplemental Material as Appendices A–J) in the project root (the parent of `PRD_Letter/`) from `letter.tex` and `supplement.tex`, compiles it, and writes `arxiv_submission.zip`; rerun after editing either source |

Run from this directory:

```
python3 check_numbers.py      # prints all verified numbers
python3 fit_scan.py           # prints the landmark bounds
python3 make_figures.py       # writes the figures into ../figures/
python3 aps_wordcount.py ../letter.tex
python3 build_arxiv.py        # writes ../../arxiv.tex, arxiv.pdf and arxiv_submission.zip
```

Conventions: S = ∫√-g [ -R²/ξ - C²/(2λ) + σE₄ ], t = ln(μ/μ₀) with ξ(0)=0,
λ(0)=λ₀, μ² ∝ R so R = R₀ e^{2t}; λ_th = 𝒩λ₀/(16π²).


==> anc/check_numbers.py <==
"""Reproduce every number quoted in the long draft and check the analytic
formulae against direct numerics."""
import numpy as np
from scipy.integrate import solve_ivp, quad
from scipy.optimize import brentq
import qgrg as q

np.set_printoptions(precision=8)

print("=" * 72)
print("1. Species coefficients")
N, NGB = q.coeffs(NS=600)
print(f"N_S=600: N={N:.6g}  N_GB={NGB:.6g}   (draft: 23.3, 6.02222)")
N_fit = 350260.29813
print(f"N={N_fit}: scalar-only N_GB range = {q.ngb_range(N_fit)}  (draft 58378.85524)")
NS_needed = (N_fit - q.N_GRAV) * 60
print(f"  scalars needed for N={N_fit:.4g}: N_S={NS_needed:.4g}  (draft 2.10e7)")

print("=" * 72)
print("2. dS saddle for N_S=600, lam0=0.00717655")
lam0 = 0.00717655
s = q.hilltop(lam0, N, NGB)
for k, v in s.items():
    print(f"  {k:16s} = {v:.9g}")
print("  draft: lam_d=0.000579748  xi_d=-0.00426345")
# check: D_dS vanishes and dh/dt = 0 numerically at t_d
lam, xi, sig = q.orbit(s['t_d'], lam0, N, NGB)
bl, bx, bs = q.beta(lam, xi, N, NGB)
print(f"  check 6 beta_xi/xi^2 + beta_sigma at t_d = {6*bx/xi**2 + bs:.3e}")
print(f"  gamma at t_d = {lam/xi:.9g}  vs gamma_d = {s['gamma_d']:.9g}")
print(f"  t_pole = {q.t_pole(lam0, N):.6g} > t_d = {s['t_d']:.6g}")

print("=" * 72)
print("3. Exact orbit vs direct integration of the beta functions")
def rhs(t, y):
    lam, xi, sig = y
    return q.beta(lam, xi, N, NGB)
t0 = 1e-6
y0 = q.orbit(t0, lam0, N, NGB)
sol = solve_ivp(rhs, [t0, s['t_d']], y0, rtol=1e-12, atol=1e-16, dense_output=True)
tt = np.linspace(t0, s['t_d'], 7)
ex = np.array(q.orbit(tt, lam0, N, NGB))
nu = sol.sol(tt)
print("  max rel. err lambda:", np.max(np.abs(ex[0]/nu[0]-1)))
print("  max rel. err xi    :", np.max(np.abs(ex[1]/nu[1]-1)))
print("  max rel. err sigma :", np.max(np.abs(ex[2]/nu[2]-1)))

print("=" * 72)
print("4. Hilltop: numerical second derivative of the proxy potential vs formula")
# V_p/V_d - 1 is O(1e-14) near the saddle, so this must be done in arbitrary precision:
# canonical V_phiphi = (V_tt - V_phi phi_tt)/phi_t^2 with mpmath finite differences of
# several step sizes (and mp.diff), for the N_S=600 example and the CMB trajectory.
try:
    import mpmath as mp
    mp.mp.dps = 60

    def hilltop_mp(lam0, N, NGB):
        lam0, N, NGB = mp.mpf(lam0), mp.mpf(N), mp.mpf(NGB)
        PI2 = 16 * mp.pi**2
        sq = mp.sqrt((N + 5)**2 - mp.mpf(50) / 9)
        gp, gm, nu = (N + 5 + sq) / 20, (N + 5 - sq) / 20, sq / N
        lth = N * lam0 / PI2
        gd = mp.mpf(1) / 4 - mp.sqrt(175 + 60 * NGB) / 60
        lam_d = lam0 * ((gd - gm) / (gd - gp))**(1 / nu)
        t_d = (lam0 / lam_d - 1) / lth

        def orbit(t):
            lam = lam0 / (1 + lth * t); w = (1 + lth * t)**nu
            return lam, lam * (w - 1) / (gm * w - gp), NGB * t / PI2

        def cp_cpx(t):
            lam, xi, sig = orbit(t)
            bx = (-10 * lam**2 + 5 * lam * xi - 5 * xi**2 / 36) / PI2
            return -1 / xi + (sig - NGB * t_d / PI2) / 6, (bx / xi**2 + NGB / PI2 / 6) / 2

        def V(t):
            c, cx = cp_cpx(t); return (c + cx) / (2 * c + cx)**2 / 4

        def phi(t):
            c, cx = cp_cpx(t); return mp.sqrt(mp.mpf(3) / 2) * (mp.log(2 * (2 * c + cx)) + 2 * t)

        cpp = 5 * lam_d * (1 - 4 * gd) * (NGB / 6 - N * gd) / (4 * PI2**2)
        formula = -4 / (1 + 2 * (-gd / lam_d) / cpp)
        out = []
        for h in [mp.mpf('1e-2'), mp.mpf('1e-3'), mp.mpf('1e-4'), mp.mpf('1e-5')]:
            Vtt = (V(t_d + h) - 2 * V(t_d) + V(t_d - h)) / h**2
            Vt = (V(t_d + h) - V(t_d - h)) / (2 * h)
            pt = (phi(t_d + h) - phi(t_d - h)) / (2 * h)
            ptt = (phi(t_d + h) - 2 * phi(t_d) + phi(t_d - h)) / h**2
            out.append((h, (Vtt - Vt / pt * ptt) / pt**2 / (V(t_d) / 3)))
        exact = (mp.diff(V, t_d, 2) - mp.diff(V, t_d) / mp.diff(phi, t_d) * mp.diff(phi, t_d, 2)) / mp.diff(phi, t_d)**2 / (V(t_d) / 3)
        return formula, out, exact

    for label, (l0, Nv, Gv) in {"N_S=600 example": (lam0, N, NGB),
                                "CMB trajectory (N_*=55, lam_th=0.810327, scalar-only)":
                                (q.solve_point(55.0, 0.810327)['lam0'], q.solve_point(55.0, 0.810327)['N'],
                                 q.ngb_range(q.solve_point(55.0, 0.810327)['N'])[0])}.items():
        formula, fd, exact = hilltop_mp(l0, Nv, Gv)
        print(f"  {label}: formula m^2/H^2 = {mp.nstr(formula, 14)}")
        for h, val in fd:
            print(f"     step {mp.nstr(h, 2):>6s}: numeric {mp.nstr(val, 14)}   rel. dev. {mp.nstr(val / formula - 1, 2)}")
        print(f"     mp.diff       : numeric {mp.nstr(exact, 14)}   rel. dev. {mp.nstr(exact / formula - 1, 2)}")
except ImportError:
    print("  mpmath not installed: skipping the high-precision hilltop check")

print("=" * 72)
print("5. Reduced rolling regime: representative fit N_*=55, lam_th=0.810327")
lth = 0.810327
p = q.solve_point(55.0, lth)
for k, v in p.items():
    print(f"  {k:8s} = {v:.9g}")
print("  draft: t_*=2.949676  N=3.5026e5  lam0=3.653333e-4  n_s=0.975854  r=0.0147738  g_end=0.562")
# numerical check of slow-roll formulas via finite differences on V(phi(t))
lam0r = p['lam0']; R0 = 1.0
def Vr(t): return q.V_roll(t, lam0r, lth)
def pr(t): return q.phi_roll(t, lam0r, lth, R0)
ts = p['t_star']; h = 1e-4
dV = (Vr(ts+h)-Vr(ts-h))/(2*h); dphi = (pr(ts+h)-pr(ts-h))/(2*h)
d2V = (Vr(ts+h)-2*Vr(ts)+Vr(ts-h))/h**2; d2phi = (pr(ts+h)-2*pr(ts)+pr(ts-h))/h**2
Vphi1 = dV/dphi
Vphi2 = (d2V - Vphi1*d2phi)/dphi**2
eps = 0.5*(Vphi1/Vr(ts))**2; eta = Vphi2/Vr(ts)
print(f"  numeric eps_V={eps:.9g}  formula {q.eps_V(ts,lth):.9g}")
print(f"  numeric n_s={1-6*eps+2*eta:.9g}  r={16*eps:.9g}")
As_num = Vr(ts)/(24*np.pi**2*eps)
print(f"  numeric A_s={As_num:.6g}  formula {q.As_reduced(ts, lam0r, lth):.6g}")
# e-folds by direct quadrature
integrand = lambda t: (Vr(t)/((Vr(t+h)-Vr(t-h))/(2*h)/((pr(t+h)-pr(t-h))/(2*h))))*((pr(t+h)-pr(t-h))/(2*h))
Nnum, _ = quad(integrand, p['t_end'], ts, limit=200)
print(f"  numeric N_*={Nnum:.6f}   primitive {q.Nefold(ts,lth):.6f}")
# dS-matched potential V_p on the full orbit vs reduced V_roll: height and canonical slope
# (dV/dt)/(dphi/dt) compared at equal RG time over the observable window (Fig. 2 caption)
N_c = p['N']; NGB_c = q.ngb_range(N_c)[0]
tt = np.linspace(p['t_end'], ts, 41)
Vp_, php_, _ = q.proxy_potential(tt, lam0r, N_c, NGB_c)
hh = 1e-5
Vp_p, php_p, _ = q.proxy_potential(tt + hh, lam0r, N_c, NGB_c); Vp_m, php_m, _ = q.proxy_potential(tt - hh, lam0r, N_c, NGB_c)
s_p = (Vp_p - Vp_m) / (php_p - php_m)
s_r = (Vr(tt + hh) - Vr(tt - hh)) / (pr(tt + hh) - pr(tt - hh))
print(f"  observable window: max|V_p/V_roll-1| = {np.max(np.abs(Vp_/Vr(tt)-1)):.3g},"
      f"  max|slope_p/slope_roll-1| = {np.max(np.abs(s_p/s_r-1)):.3g}   (caption: 6e-4, 1.3e-3)")

print("=" * 72)
print("6. Corrections at the representative point")
for lab, NGBv in zip(["scalar-only", "vector-only"], q.ngb_range(p['N'])):
    d, d1 = q.euler_correction(ts, lth, NGBv)
    print(f"  {lab:12s}: N_GB={NGBv:.6g}  d={d:.4g}  delta1={d1:.4g}")
print("  draft: |d| = 4.49e-6 -- 2.32e-5,  |delta_1| = 8.30e-9 -- 4.29e-8")
M2 = q.spin2_mass_ratio(ts, lth, p['N'])
print(f"  M_2^2/H_E^2 = {M2:.6g}   tensor factor deviation = {1-1/(1+2/M2):.4g}  (draft 3.52e5, 5.68e-6)")

print("=" * 72)
print("7. Saddle for the CMB-fitted trajectory (scalar-only matter)")
N_c = p['N']; NGB_c = q.ngb_range(N_c)[0]
sc = q.hilltop(p['lam0'], N_c, NGB_c)
for k, v in sc.items():
    print(f"  {k:16s} = {v:.9g}")
print(f"  V_0 plateau = {10*p['lam0']/(16*N_c):.6g}   V_d = {sc['V_d']:.6g}")
V, phi, F = q.proxy_potential(np.array([sc['t_d']]), p['lam0'], N_c, NGB_c, R0=5.168864e-12)
print(f"  phi_d/Mpl = {phi[0]:.4g}  (figure: ~3400)")
print(f"  phi_*/Mpl = {q.phi_roll(ts, p['lam0'], lth, 5.168864e-12):.4g}")
print(f"  phi_e/Mpl = {q.phi_roll(p['t_end'], p['lam0'], lth, 5.168864e-12):.4g}")
print(f"  t_pole = {q.t_pole(p['lam0'], N_c):.6g}")

print("=" * 72)
print("8. Limits: pure gravity (N=13.3) and perturbativity bound")
for Nstar in [50, 55, 60]:
    # pure gravity: lam_th fixed by A_s self-consistently
    f = lambda lth_: q.N_from_As(q.t_star(Nstar, lth_), lth_) - q.N_GRAV
    lth_pg = brentq(f, 1e-7, 1e-2)
    pg = q.solve_point(Nstar, lth_pg)
    print(f"  N_*={Nstar}: pure gravity lam_th={lth_pg:.3e} n_s={pg['ns']:.4f} r={pg['r']:.4f}")
    # r < 0.034 bound
    g = lambda lth_: q.solve_point(Nstar, lth_)['r'] - 0.034
    lth_r = brentq(g, 1e-4, 10)
    pr_ = q.solve_point(Nstar, lth_r)
    print(f"           r=0.034 at lam_th={lth_r:.4f}, N={pr_['N']:.3e}, n_s={pr_['ns']:.4f}")
    # perturbativity g(t_e) = 1
    gg = lambda lth_: q.solve_point(Nstar, lth_)['g_end'] - 1.0
    lth_p = brentq(gg, 0.1, 20)
    pp_ = q.solve_point(Nstar, lth_p)
    print(f"           g(t_e)=1 at lam_th={lth_p:.4f}: r_min={pp_['r']:.4f}, n_s={pp_['ns']:.4f}, N={pp_['N']:.3e}")


==> anc/fit_scan.py <==
"""Scan the reduced-model predictions over (lambda_th, N_*), compare with the
2025 CMB constraints and derive the bounds quoted in the Letter."""
import numpy as np
from scipy.optimize import brentq, minimize_scalar
from scipy.stats import halfnorm, chi2 as chi2_dist
import qgrg as q

# --- data ---------------------------------------------------------------------
AS = 2.1e-9
DATA = {
    # label: (n_s mean, n_s sigma)
    "P-ACT-LB":     (0.9743, 0.0034),   # ACT DR6 + Planck + CMB lensing + DESI BAO (Louis+ 2025)
    "SPA+BK+DESI":  (0.9728, 0.0029),   # Planck+SPT+ACT+BK18+DESI  (arXiv:2512.10613)
    "SPA+BK":       (0.9682, 0.0032),   # Planck+SPT+ACT+BK18  (arXiv:2512.10613)
}
R95 = 0.034                       # 95% upper limit of arXiv:2512.10613 (CMB-only; unchanged by adding DESI BAO)
# Half-Gaussian in r >= 0 whose 95% quantile is R95:  P(r < R95) = erf(R95/(sqrt2 sigma_r)) = 0.95
#   => sigma_r = R95/1.95996 = 0.017347.  (0.034/1.6449 would put the 95% quantile at 0.0405.)
SIG_R = R95 / halfnorm.ppf(0.95)
# Delta chi^2 levels enclosing exactly 68% and 95% of a two-parameter Gaussian (2.279, 5.991);
# the r >= 0 truncation removes the same fraction of every shell, so the levels are unchanged.
DCHI2 = {68: chi2_dist.ppf(0.68, 2), 95: chi2_dist.ppf(0.95, 2)}
LTH_PERT = brentq(lambda l: q.solve_point(55.0, l)['g_end'] - 1.0, 0.1, 20)  # g(t_e)=1


def chi2(ns, r, key):
    m, s = DATA[key]
    return ((ns - m) / s)**2 + (np.maximum(r, 0.0) / SIG_R)**2


def curve(Nstar, lth_grid):
    out = {k: [] for k in ['lth', 'ns', 'r', 'N', 'lam0', 'g_end', 't_star']}
    for l in lth_grid:
        p = q.solve_point(Nstar, l, AS)
        out['lth'].append(l)
        for k in ['ns', 'r', 'N', 'lam0', 'g_end', 't_star']:
            out[k].append(p[k])
    return {k: np.array(v) for k, v in out.items()}


def lth_pure_gravity(Nstar):
    f = lambda l: q.N_from_As(q.t_star(Nstar, l), l, AS) - q.N_GRAV
    return brentq(f, 1e-8, 1e-2)


def t_star_from_As(lth, N, A=-10.0, As=AS):
    """Pivot RG time fixed by the scalar amplitude at given (lambda_th, N): the
    N_*-free parametrisation of the (lambda_th, N) plane used in Fig. 3(b)."""
    target = As * N**2 / (abs(A) * lth**2)
    F = lambda t: t**2 * (2 * q.Dfun(t, lth) - 1)**3 / (4 * q.Dfun(t, lth) - 1)**2 - target
    lo = q.t_end(lth) * (1 + 1e-9)
    hi = 10.0
    while F(hi) < 0:
        hi *= 2
    if F(lo) > 0:
        return np.nan
    return brentq(F, lo, hi, xtol=1e-13, rtol=1e-13)


def plane_scan(lth_grid, N_grid, A=-10.0, key="P-ACT-LB"):
    """chi^2, n_s, r and N_* over a (lambda_th, N) grid with t_* fixed by A_s."""
    C2 = np.full((len(N_grid), len(lth_grid)), np.nan)
    NS = np.full_like(C2, np.nan); RR = np.full_like(C2, np.nan); NE = np.full_like(C2, np.nan)
    for j, l in enumerate(lth_grid):
        for i, N in enumerate(N_grid):
            ts = t_star_from_As(l, N, A)
            if not np.isfinite(ts):
                continue
            ns, r = q.ns_r(ts, l)
            C2[i, j] = chi2(ns, r, key); NS[i, j] = ns; RR[i, j] = r
            NE[i, j] = q.Nefold(ts, l)
    return C2, NS, RR, NE


if __name__ == "__main__":
    print(f"sigma_r (half-Gaussian, 95% at r={R95}) = {SIG_R:.6f};  Delta chi^2(68%, 95%) = {DCHI2[68]:.4f}, {DCHI2[95]:.4f}")
    print(f"lambda_th at g(t_e)=1: {LTH_PERT:.5f}")
    for Nstar in [50, 55, 60]:
        print("-" * 70)
        print(f"N_* = {Nstar}")
        lpg = lth_pure_gravity(Nstar)
        pg = q.solve_point(Nstar, lpg, AS)
        print(f"  pure gravity (N=13.3): lam_th={lpg:.3e}, n_s={pg['ns']:.4f}, r={pg['r']:.4f}  (r/sigma_r = {pg['r']/SIG_R:.2f})")
        l_r = brentq(lambda l: q.solve_point(Nstar, l, AS)['r'] - R95, 1e-4, 10)
        pr = q.solve_point(Nstar, l_r, AS)
        print(f"  r = {R95}: lam_th={l_r:.4f}, N={pr['N']:.4g}, N_S={(pr['N']-q.N_GRAV)*60:.3g}, n_s={pr['ns']:.4f}")
        pp = q.solve_point(Nstar, LTH_PERT, AS)
        print(f"  g(t_e)=1: r_min={pp['r']:.4f}, n_s={pp['ns']:.4f}, N={pp['N']:.4g}, lam0={pp['lam0']:.4g}, t_*={pp['t_star']:.4f}")
        # large-lambda_th asymptote of n_s
        print(f"  1-4/(3N_*) = {1-4/(3*Nstar):.4f}   1-3/(2N_*) = {1-3/(2*Nstar):.4f}")
        # best fit along the curve for each data set
        for key in DATA:
            res = minimize_scalar(lambda x: chi2(*q.solve_point(Nstar, 10**x, AS)['ns':'r'] if False else
                                                (q.solve_point(Nstar, 10**x, AS)['ns'], q.solve_point(Nstar, 10**x, AS)['r']), key),
                                  bounds=(np.log10(lpg), np.log10(LTH_PERT)), method='bounded')
            pb = q.solve_point(Nstar, 10**res.x, AS)
            print(f"  {key:12s}: best lam_th={10**res.x:.3f} chi2={res.fun:.2f} (n_s={pb['ns']:.4f}, r={pb['r']:.4f}, N={pb['N']:.3g});"
                  f"  chi2 at pert. limit={chi2(pp['ns'], pp['r'], key):.2f}; at r=0.034: {chi2(pr['ns'], pr['r'], key):.2f}")
    print("-" * 70)
    # representative point used in the text
    rep = q.solve_point(55.0, 0.810327, AS)
    print("representative N_*=55, lam_th=0.810327:", {k: float(f"{v:.6g}") for k, v in rep.items()})
    for key in DATA:
        print(f"  chi2[{key}] = {chi2(rep['ns'], rep['r'], key):.2f}")


==> anc/make_figures.py <==
"""
make_figures.py -- all figures of the Letter and Supplemental Material.

    python3 make_figures.py            # writes ../figures/*.pdf

Figures
  fig1_rgflow.pdf      (a) closed beta field in the Euler-completed coordinates (lambda, xi')
                       (b) trace-response balance along the CMB-normalised orbit
  fig2_potential.pdf   scalaron potential from the end of inflation to the dS saddle
  fig3_observables.pdf (a) n_s-r plane with 2025 data, (b) chi^2 contours in the (lambda_th, N)
                       plane for the standard (A=-10) and momentum-induced (A=70) reduced flows
  figS1_flow2d.pdf     (a) phase portrait of the (lambda, xi) flow, (b) couplings along the orbit
  figS2_r_vs_N.pdf     r versus the total coefficient N with the tensor and strong-coupling bounds
  figS3_hilltop.pdf    tachyonic hilltop mass along CMB-normalised trajectories
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from matplotlib.colors import to_rgba
from scipy.optimize import brentq

import qgrg as q
import fit_scan as fs

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "figures")
os.makedirs(OUT, exist_ok=True)

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 9, "axes.labelsize": 10,
    "axes.titlesize": 9.5, "legend.fontsize": 7.5, "xtick.labelsize": 8,
    "ytick.labelsize": 8, "axes.linewidth": 0.6, "lines.linewidth": 1.3,
    "xtick.direction": "in", "ytick.direction": "in", "xtick.top": True,
    "ytick.right": True, "legend.frameon": False, "figure.dpi": 150,
    "pdf.fonttype": 42,
})
# colour-blind-safe categorical slots (validated with the dataviz palette checker)
C_BLUE, C_ORANGE, C_VIOLET, C_AQUA, C_GREY = "#2a78d6", "#eb6834", "#4a3aa7", "#1baf7a", "#8a8a8a"
PI2_16 = q.PI2_16

# ------------------------------------------------------------------------------
# reference parameter sets
# ------------------------------------------------------------------------------
# (i) illustration of the saddle at moderate matter content (N_S = 600)
N_ILL, NGB_ILL = q.coeffs(NS=600)
# (ii) CMB-normalised representative trajectory (N_* = 55, lambda_th = 0.810327)
REP = q.solve_point(55.0, 0.810327, fs.AS)
N_REP, LAM0_REP, LTH_REP = REP['N'], REP['lam0'], 0.810327
NGB_REP = q.ngb_range(N_REP)[0]          # scalar-only matter
SAD_REP = q.hilltop(LAM0_REP, N_REP, NGB_REP)
T_STAR, T_END, T_D = REP['t_star'], REP['t_end'], SAD_REP['t_d']
# curvature normalisation: phi(t_*) = 0
D_STAR = q.Dfun(T_STAR, LTH_REP)
R0_REP = 10 * LAM0_REP**2 * T_STAR**2 / (PI2_16 * np.exp(2 * T_STAR) * (4 * D_STAR - 1))


def savefig(fig, name):
    path = os.path.join(OUT, name)
    fig.savefig(path, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)
    print("wrote", path)


# ==============================================================================
# Figure 1
# ==============================================================================
def fig1():
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.0, 2.9), gridspec_kw=dict(width_ratios=[1.05, 1], wspace=0.32))

    # ---------- (a) closed beta field in (lambda, xi'), 1/xi' = N_GB/(6 N lambda) - 1/xi, units of lambda_0
    N, NGB = N_ILL, NGB_ILL
    a = NGB / (6 * N)
    gd = q.gamma_ds(NGB)
    gp, gm, nu = q.rg_fixed_ratios(N)
    x = np.linspace(0.0, 1.15, 300)
    y = np.linspace(-0.45, 1.25, 300)
    X, Y = np.meshgrid(x, y)
    BL = -N * X**2 / PI2_16
    BXP = -(-360 * (a * Y - X)**2 + 180 * Y * (a * Y - X) + (6 * NGB - 5) * Y**2) / (36 * PI2_16)
    ax.streamplot(x, y, BL, BXP, density=1.0, color="#a8a8a8", linewidth=0.4, arrowsize=0.55, arrowstyle="->")
    # loci through the origin
    for g, ls, col, lab in [(gp, ":", "#b03030", r"fixed rays $\gamma=\gamma^{\rm RG}_\pm$"),
                             (gm, ":", "#b03030", None),
                             (gd, "-.", C_VIOLET, r"dS locus $\gamma=\gamma_d$")]:
        ax.plot(x, x / (a - g), ls=ls, color=col, lw=1.1, label=lab)
    ax.plot(x, x / a, ls="--", color=C_BLUE, lw=0.8, alpha=0.7, label=r"$\xi\to-\infty$ boundary")
    ax.axhline(0.0, color="k", lw=0.7, label=r"$\xi'=0$ (crossing $\xi=0$)")
    # the exact orbit from the crossing (lambda_0 = 1 units)
    sd = q.saddle(1.0, N, NGB)
    tp = q.t_pole(1.0, N)
    t1 = np.concatenate([np.linspace(1e-4, sd['t_d'], 400)])
    t2 = np.geomspace(sd['t_d'], 0.999 * tp, 400)
    t3 = -np.geomspace(1e-4, 0.95 / q.lam_th(1.0, N), 200)   # formal positive-xi continuation
    for tt, ls, lw, lab in [(t1, "-", 2.0, r"orbit from the crossing"), (t2, "--", 1.6, None), (t3, ":", 1.0, None)]:
        lam, xi, sig = q.orbit(tt, 1.0, N, NGB)
        xip = 1.0 / (a / lam - 1.0 / xi)
        ax.plot(lam, xip, ls=ls, lw=lw, color=C_ORANGE, label=lab, zorder=5)
    lam_d = sd['lam_d']; xip_d = lam_d / (a - gd)
    ax.plot([lam_d], [xip_d], marker="*", ms=11, color=C_VIOLET, mec="k", mew=0.4, zorder=6)
    ax.plot([1.0], [0.0], marker="o", ms=5, mfc="white", mec=C_ORANGE, mew=1.2, zorder=6)
    ax.annotate(r"dS saddle ($\xi'$ maximal)", (lam_d, xip_d), xytext=(0.16, 0.58), fontsize=8, color=C_VIOLET,
                arrowprops=dict(arrowstyle="-", color=C_VIOLET, lw=0.6))
    ax.annotate(r"crossing $\xi(R_0)=0$", (1.0, 0.0), xytext=(0.62, 0.17), fontsize=8, color=C_ORANGE,
                arrowprops=dict(arrowstyle="-", color=C_ORANGE, lw=0.6))
    # direction of increasing RG scale along the orbit
    lam, xi, sig = q.orbit(np.array([0.3 * sd['t_d'], 0.3 * sd['t_d'] + 1e-3]), 1.0, N, NGB)
    xip = 1.0 / (a / lam - 1.0 / xi)
    ax.annotate("", xy=(lam[1], xip[1]), xytext=(lam[0], xip[0]),
                arrowprops=dict(arrowstyle="-|>", color=C_ORANGE, lw=1.6, mutation_scale=12), zorder=7)
    ax.set_xlim(0, 1.15); ax.set_ylim(-0.45, 1.25)
    ax.set_xlabel(r"$\lambda/\lambda_0$"); ax.set_ylabel(r"$\xi'/\lambda_0$")
    ax.text(0.03, 0.95, "(a)", transform=ax.transAxes, va="top", fontsize=10)
    ax.text(0.97, 0.04, r"$(\lambda,\xi')$ flow, $N_S=600$", transform=ax.transAxes, va="bottom", ha="right", fontsize=8)
    ax.legend(loc="upper right", bbox_to_anchor=(1.0, 1.0), handlelength=2.2, fontsize=6.6, labelspacing=0.3,
              frameon=True, framealpha=0.9, edgecolor="none")

    # ---------- (b) trace-response balance on the CMB-normalised orbit
    t = np.geomspace(0.3, 1.2e4, 600)
    lam, xi, sig = q.orbit(t, LAM0_REP, N_REP, NGB_REP)
    g = lam / xi
    resp_R2 = 60 * g**2 - 30 * g + 5.0 / 6.0        # = -6 (16 pi^2) beta_xi / xi^2
    bx.loglog(t, resp_R2, color=C_BLUE, lw=1.6, label=r"$-6\,(16\pi^2)\,\beta_\xi/\xi^2$")
    bx.axhline(NGB_REP, color=C_ORANGE, lw=1.6, label=r"$16\pi^2\beta_\sigma=\mathcal{N}_{\rm GB}$")
    bx.axvspan(T_END, T_STAR, color=C_AQUA, alpha=0.18, lw=0)
    bx.plot([T_D], [NGB_REP], marker="*", ms=11, color=C_VIOLET, mec="k", mew=0.4, zorder=6)
    bx.text(np.sqrt(T_END * T_STAR), 3.6e2, "last $N_*$\n$e$-folds\n$t_e<t<t_*$", ha="center", va="bottom", fontsize=7, color="#0d7a56")
    bx.annotate(r"$t_d$: dS saddle", (T_D, NGB_REP), xytext=(40, 6e3), fontsize=8, color=C_VIOLET, ha="right",
                arrowprops=dict(arrowstyle="-", color=C_VIOLET, lw=0.6))
    bx.text(40, 2.5e6, r"$-6(16\pi^2)\beta_\xi/\xi^2\simeq60\lambda^2/\xi^2$", fontsize=7.5, color=C_BLUE, rotation=-55, ha="center", va="center")
    bx.text(0.36, 8.5e4, r"$16\pi^2\beta_\sigma=\mathcal{N}_{\rm GB}$", fontsize=7.5, color=C_ORANGE, ha="left", va="bottom")
    bx.set_xlim(0.3, 1.2e4); bx.set_ylim(3e2, 1e9)
    bx.set_xlabel(r"$t=\frac{1}{2}\ln(R/R_0)$")
    bx.set_ylabel(r"scale response on dS")
    bx.text(0.03, 0.95, "(b)", transform=bx.transAxes, va="top", fontsize=10)
    bx.text(0.12, 0.95, "CMB-normalised orbit,\n" + r"$\mathcal{N}=3.5\times10^5$", transform=bx.transAxes,
            va="top", ha="left", fontsize=7.5)
    savefig(fig, "fig1_rgflow.pdf")


# ==============================================================================
# Figure 2: the scalaron potential from the end of inflation to the saddle
# ==============================================================================
def hilltop_inset_mp(tt, lam0, N, NGB, dps=50):
    """(phi - phi_d)/M_Pl and 1e14 (V_p/V_d - 1) along the proxy potential, in mpmath
    arbitrary precision (the same formulas as qgrg.proxy_potential / qgrg.saddle)."""
    import mpmath as mp
    mp.mp.dps = dps
    lam0, N, NGB = mp.mpf(float(lam0)), mp.mpf(float(N)), mp.mpf(float(NGB))
    P = 16 * mp.pi**2
    sq = mp.sqrt((N + 5)**2 - mp.mpf(50) / 9)
    gp, gm, nu = (N + 5 + sq) / 20, (N + 5 - sq) / 20, sq / N
    lth = N * lam0 / P
    gd = mp.mpf(1) / 4 - mp.sqrt(175 + 60 * NGB) / 60
    lam_d = lam0 * ((gd - gm) / (gd - gp))**(1 / nu)
    t_d = (lam0 / lam_d - 1) / lth

    def cp_cpx(t):
        l = lam0 / (1 + lth * t); w = (1 + lth * t)**nu
        x = l * (w - 1) / (gm * w - gp); sg = NGB * t / P
        bx = (-10 * l**2 + 5 * l * x - 5 * x**2 / 36) / P
        return -1 / x + (sg - NGB * t_d / P) / 6, (bx / x**2 + NGB / P / 6) / 2

    def V(t):
        c, cx = cp_cpx(t); return (c + cx) / (2 * c + cx)**2 / 4

    def lnF(t):
        c, cx = cp_cpx(t); return mp.log(2 * (2 * c + cx)) + 2 * t

    Vd, lnFd = V(t_d), lnF(t_d)
    s32 = mp.sqrt(mp.mpf(3) / 2)
    out_phi, out_y = [], []
    for t in tt:
        tm = mp.mpf(float(t))
        out_phi.append(float(s32 * (lnF(tm) - lnFd)))
        out_y.append(float(mp.mpf(10)**14 * (V(tm) / Vd - 1)))
    return np.array(out_phi), np.array(out_y)


def fig2():
    fig, ax = plt.subplots(figsize=(3.4, 2.75))
    Vd = SAD_REP['V_d']
    # reduced rolling potential over the comparison window
    t_roll = np.geomspace(T_END, 200.0, 1500)
    Vr = q.V_roll(t_roll, LAM0_REP, LTH_REP) / Vd
    pr = q.phi_roll(t_roll, LAM0_REP, LTH_REP, R0_REP)
    # dS-matched proxy on the full orbit
    t_prox = np.geomspace(T_END, T_D, 3000)
    Vp, pp, _ = q.proxy_potential(t_prox, LAM0_REP, N_REP, NGB_REP, R0=R0_REP)
    Vp = Vp / Vd
    ax.plot(pp, Vp, ls="--", color=C_VIOLET, lw=1.6, label=r"$V_{\rm p}$ (dS-matched, full flow)")
    ax.plot(pr, Vr, ls="-", color=C_BLUE, lw=1.8, label=r"$V_{\rm roll}$ (reduced flow)")
    # markers
    for tt, lab, dy in [(T_END, r"end ($\epsilon_V=1$)", -0.09), (T_STAR, r"$N_*=55$", -0.09)]:
        ph = q.phi_roll(tt, LAM0_REP, LTH_REP, R0_REP); vv = q.V_roll(tt, LAM0_REP, LTH_REP) / Vd
        ax.plot([ph], [vv], "o", ms=4.5, color=C_BLUE, mec="k", mew=0.4, zorder=6)
        ax.annotate(lab, (ph, vv), xytext=(ph + 0.9, vv + dy), fontsize=7.5, ha="left", va="top")
    ax.plot([pp[-1]], [Vp[-1]], marker="*", ms=11, color=C_VIOLET, mec="k", mew=0.4, zorder=6)
    ax.annotate("dS saddle\n" + r"$\varphi_d\simeq3.4\times10^3M_{\rm Pl}$", (pp[-1], Vp[-1]), xytext=(2300, 0.93), fontsize=7,
                ha="right", va="top", color=C_VIOLET, arrowprops=dict(arrowstyle="-", color=C_VIOLET, lw=0.6))
    ax.set_xscale("asinh", linear_width=4)
    ax.set_xticks([-5, 0, 10, 100, 1000, 3400]); ax.set_xticklabels(["-5", "0", "10", "100", "1000", "3400"])
    ax.set_xlim(-7.5, 5000); ax.set_ylim(0, 1.09)
    ax.set_xlabel(r"$\varphi/M_{\rm Pl}$  (asinh-scaled axis)")
    ax.set_ylabel(r"$V/V_d$")
    ax.legend(loc="lower right", bbox_to_anchor=(1.0, 0.0), fontsize=7)
    # inset: hilltop
    ins = ax.inset_axes([0.42, 0.36, 0.53, 0.30])
    dphi = np.linspace(-0.025, 0.025, 200)
    m2H2 = SAD_REP['m2_over_H2']; HE2 = Vd / 3.0
    quad = 0.5 * m2H2 * HE2 * dphi**2 / Vd
    # V_p/V_d - 1 is O(1e-14) here, so float64 loses ~14 digits (visible 1% jitter on the
    # magnified axis); evaluate the inset in 50-digit arithmetic on the same trajectory.
    tt = np.linspace(T_D - 0.0105, T_D + 0.0105, 400)
    dphi_p, y_p = hilltop_inset_mp(tt, LAM0_REP, N_REP, NGB_REP)
    ins.plot(dphi_p, y_p, color=C_VIOLET, ls="--", lw=1.4, label=r"$V_{\rm p}$")
    ins.plot(dphi, 1e14 * quad, color=C_ORANGE, lw=0.9, label=r"$\frac{1}{2} m_E^2\,\delta\varphi^2$")
    ins.set_xlim(-0.025, 0.025); ins.set_xlabel(r"$(\varphi-\varphi_d)/M_{\rm Pl}$", fontsize=6.5, labelpad=1)
    ins.set_ylabel(r"$10^{14}(V/V_d-1)$", fontsize=6.5, labelpad=1)
    ins.tick_params(labelsize=6, pad=1.5)
    ins.set_title(r"hilltop: $m_E^2/H_{E,d}^2=-4.6\times10^{-10}$", fontsize=6.3, pad=2)
    ins.legend(fontsize=6, loc="lower center", handlelength=1.6, borderaxespad=0.3)
    savefig(fig, "fig2_potential.pdf")


# ==============================================================================
# Figure 3: observables
# ==============================================================================
def model_curves(Nstars=(50, 55, 60), n=160):
    out = {}
    for Ns in Nstars:
        lpg = fs.lth_pure_gravity(Ns)
        grid = np.geomspace(lpg, fs.LTH_PERT, n)
        out[Ns] = fs.curve(Ns, grid)
    return out


def fig3(curves):
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.0, 3.0), gridspec_kw=dict(width_ratios=[1.12, 1], wspace=0.5))
    L68, L95 = fs.DCHI2[68], fs.DCHI2[95]
    A68, A95 = 0.55, 0.22                            # fill opacities: 68% darker, 95% lighter
    C_NSTAR = "0.15"                                 # colour of the N_* style lines (both panels)
    styles = {50: "-", 55: "--", 60: ":"}          # the same N_* line styles in both panels

    # ---------- (a) n_s - r plane
    ns = np.linspace(0.938, 0.992, 400); rr = np.linspace(0, 0.085, 400)
    NS, RR = np.meshgrid(ns, rr)
    for key, col, filled in [("P-ACT-LB", C_BLUE, True), ("SPA+BK+DESI", C_ORANGE, False)]:
        c2 = fs.chi2(NS, RR, key)
        if filled:
            ax.contourf(NS, RR, c2, levels=[0, L68, L95], colors=[to_rgba(col, A68), to_rgba(col, A95)], antialiased=True)
            ax.contour(NS, RR, c2, levels=[L68, L95], colors=[col], linewidths=0.6)
        else:
            ax.contour(NS, RR, c2, levels=[L68, L95], colors=[col], linewidths=[1.2, 1.2], linestyles=["-", "--"])
    cmap = plt.get_cmap("viridis")
    vmin, vmax = 4.0, 6.0
    norm = plt.Normalize(vmin, vmax)
    for Ns, c in curves.items():
        pts = np.array([c['ns'], c['r']]).T.reshape(-1, 1, 2)
        segs = np.concatenate([pts[:-1], pts[1:]], axis=1)
        lc = LineCollection(segs, cmap=cmap, norm=norm, linewidths=3.0, capstyle="round")
        lc.set_array(0.5 * (np.log10(c['N'][:-1]) + np.log10(c['N'][1:])))
        ax.add_collection(lc)
        # dash patterns are invisible on a many-segment LineCollection: overlay a thin
        # styled line (same style as the N_* lines of panel b) on top of the colour band
        ax.plot(c['ns'], c['r'], color=C_NSTAR, lw=0.7, ls=styles[Ns], zorder=5,
                solid_capstyle="round", dash_capstyle="round")
        ax.plot(c['ns'][0], c['r'][0], "o", ms=5, mfc="white", mec="k", mew=0.8, zorder=6)
        ax.plot(c['ns'][-1], c['r'][-1], "s", ms=5, color="k", zorder=6)
    ax.plot(REP['ns'], REP['r'], marker="*", ms=10, color=C_VIOLET, mec="k", mew=0.4, zorder=7)
    ax.set_xlim(0.938, 0.990); ax.set_ylim(0, 0.08)
    ax.set_xlabel(r"$n_s$"); ax.set_ylabel(r"$r$")
    ax.text(0.03, 0.95, "(a)", transform=ax.transAxes, va="top", fontsize=10)
    sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm); sm.set_array([])
    cb = fig.colorbar(sm, ax=ax, pad=0.015, fraction=0.05, aspect=28, extend="min")
    cb.set_label(r"$\log_{10}\mathcal{N}$", fontsize=9)
    cb.ax.tick_params(labelsize=7)
    handles = [Line2D([], [], ls="none", marker="o", ms=4.5, mfc="white", mec="k", mew=0.8,
                      label=r"pure gravity ($\mathcal{N}=13.3$)"),
               Line2D([], [], ls="none", marker="s", ms=4.5, color="k",
                      label=r"strong coupling, $g(t_e)=1$"),
               Line2D([], [], ls="none", marker="*", ms=8, color=C_VIOLET, mec="k", mew=0.4,
                      label="representative solution"),
               Patch(facecolor=to_rgba(C_BLUE, A68), edgecolor="none", label="P-ACT-LB (68%)"),
               Patch(facecolor=to_rgba(C_BLUE, A95), edgecolor="none", label="P-ACT-LB (95%)"),
               Line2D([], [], color=C_ORANGE, lw=1.2, label="SPA+BK+DESI (68%)"),
               Line2D([], [], color=C_ORANGE, lw=1.2, ls="--", label="SPA+BK+DESI (95%)")]
    ax.legend(handles=handles, loc="upper left", bbox_to_anchor=(0.0, 0.925), fontsize=5.8, labelspacing=0.26,
              handlelength=1.7, handletextpad=0.5, borderpad=0.35, frameon=False)

    # ---------- (b) chi^2 regions in the (lambda_th, N) plane, N_* free (t_* from A_s)
    lg = np.linspace(np.log10(0.03), np.log10(3.0), 120)
    lN = np.linspace(4.3, 6.6, 120)
    LG, LN = np.meshgrid(lg, lN)
    for A, col in [(-10.0, C_BLUE), (70.0, C_ORANGE)]:
        C2, NSg, RRg, NEg = fs.plane_scan(10**lg, 10**lN, A, "P-ACT-LB")
        # filled 68% (darker) and 95% (lighter) regions, no contour lines, for both schemes
        bx.contourf(LG, LN, C2, levels=[0, L68, L95], colors=[to_rgba(col, A68), to_rgba(col, A95)], antialiased=True)
        if A < 0:
            # lines of fixed N_* (the curves of panel a) in grey, same styles as in panel (a)
            for Ns in (50, 55, 60):
                bx.contour(LG, LN, NEg, levels=[Ns], colors=C_NSTAR, linewidths=0.7, linestyles=styles[Ns])
    lr = np.log10(fs.LTH_PERT)
    bx.axvline(lr, color="k", lw=0.8)
    bx.axvspan(lr, np.log10(3.0), color="0.5", alpha=0.25, hatch="///", lw=0)
    bx.plot(np.log10(LTH_REP), np.log10(N_REP), marker="*", ms=10, color=C_VIOLET, mec="k", mew=0.4, zorder=7)
    bx.text(lr + 0.07, 4.36, r"$\mathcal{N}\lambda(t_e)/16\pi^2>1$", fontsize=7, rotation=90, va="bottom", ha="left")
    bx.text(-1.18, 6.47, "$A=70$: momentum-induced\n(Ref. [15])", fontsize=7, color=C_ORANGE, ha="left", va="top")
    bx.text(-0.72, 4.36, "$A=-10$: standard\n(this work)", fontsize=7, color=C_BLUE, ha="left", va="bottom")
    bx.set_xlim(np.log10(0.03), np.log10(3.0)); bx.set_ylim(4.3, 6.6)
    bx.set_xlabel(r"$\log_{10}\lambda_{\rm tH}$")
    bx.set_ylabel(r"$\log_{10}\mathcal{N}$")
    bx.text(0.03, 0.95, "(b)", transform=bx.transAxes, va="top", fontsize=10)
    handles = [Patch(facecolor=to_rgba(C_BLUE, A68), edgecolor="none", label=r"standard, $A=-10$: 68%"),
               Patch(facecolor=to_rgba(C_BLUE, A95), edgecolor="none", label=r"standard, $A=-10$: 95%"),
               Patch(facecolor=to_rgba(C_ORANGE, A68), edgecolor="none", label=r"momentum-induced, $A=70$: 68%"),
               Patch(facecolor=to_rgba(C_ORANGE, A95), edgecolor="none", label=r"momentum-induced, $A=70$: 95%"),
               Line2D([], [], color=C_NSTAR, lw=0.7, ls=styles[50], label=r"$N_*=50$"),
               Line2D([], [], color=C_NSTAR, lw=0.7, ls=styles[55], label=r"$N_*=55$"),
               Line2D([], [], color=C_NSTAR, lw=0.7, ls=styles[60], label=r"$N_*=60$")]
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.5, 0.0), ncol=4, fontsize=6.3, labelspacing=0.3,
               handlelength=1.8, columnspacing=0.9, handletextpad=0.5, frameon=False)
    savefig(fig, "fig3_observables.pdf")


# ==============================================================================
# Supplemental figures
# ==============================================================================
def figS1_flow2d():
    """(a) phase portrait of the closed (lambda, xi) flow, (b) couplings along the orbit."""
    N, NGB = N_ILL, NGB_ILL
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.0, 2.9), gridspec_kw=dict(wspace=0.32))
    gd = q.gamma_ds(NGB); gp, gm, nu = q.rg_fixed_ratios(N)
    x = np.linspace(0.0, 1.15, 300); y = np.linspace(-1.3, 0.5, 300)
    X, Y = np.meshgrid(x, y)
    BL, BX, _ = q.beta(X, Y, N, NGB)
    ax.streamplot(x, y, BL, BX, density=1.0, color="#a8a8a8", linewidth=0.4, arrowsize=0.55, arrowstyle="->")
    ax.plot(x, x / gd, "-.", color=C_VIOLET, lw=1.1, label=r"dS locus $\xi=\lambda/\gamma_d$")
    for g, lab in [(gp, r"fixed rays $\xi=\lambda/\gamma^{\rm RG}_\pm$"), (gm, None)]:
        ax.plot(x, x / g, ":", color="#b03030", lw=1.1, label=lab)
    sd = q.saddle(1.0, N, NGB); tp = q.t_pole(1.0, N)
    t1 = np.linspace(1e-4, sd['t_d'], 400); t2 = np.geomspace(sd['t_d'], 0.999 * tp, 400)
    t3 = -np.geomspace(1e-4, 0.95 / q.lam_th(1.0, N), 200)
    for tt, ls, lw, lab in [(t1, "-", 2.0, r"orbit from the crossing"), (t2, "--", 1.6, None), (t3, ":", 1.0, None)]:
        lam, xi, sig = q.orbit(tt, 1.0, N, NGB)
        ax.plot(lam, xi, ls=ls, lw=lw, color=C_ORANGE, label=lab, zorder=5)
    lam_d, xi_d, _ = q.orbit(np.array([sd['t_d']]), 1.0, N, NGB)
    ax.plot(lam_d, xi_d, marker="*", ms=11, color=C_VIOLET, mec="k", mew=0.4, zorder=6)
    ax.plot([1.0], [0.0], marker="o", ms=5, mfc="white", mec=C_ORANGE, mew=1.2, zorder=6)
    lam, xi, _ = q.orbit(np.array([0.3 * sd['t_d'], 0.3 * sd['t_d'] + 1e-3]), 1.0, N, NGB)
    ax.annotate("", xy=(lam[1], xi[1]), xytext=(lam[0], xi[0]),
                arrowprops=dict(arrowstyle="-|>", color=C_ORANGE, lw=1.6, mutation_scale=12), zorder=7)
    ax.annotate("dS saddle", (lam_d[0], xi_d[0]), xytext=(0.09, -1.0), fontsize=8, color=C_VIOLET,
                arrowprops=dict(arrowstyle="-", color=C_VIOLET, lw=0.6))
    ax.set_xlim(0, 1.15); ax.set_ylim(-1.3, 0.5)
    ax.set_xlabel(r"$\lambda/\lambda_0$"); ax.set_ylabel(r"$\xi/\lambda_0$")
    ax.text(0.03, 0.95, "(a)", transform=ax.transAxes, va="top", fontsize=10)
    ax.text(0.97, 0.88, r"$(\lambda,\xi)$ flow, $N_S=600$", transform=ax.transAxes, va="top", ha="right", fontsize=8)
    ax.legend(loc="lower right", fontsize=6.6, labelspacing=0.3, handlelength=2.2, frameon=True, framealpha=0.85, edgecolor="none")

    # (b) couplings along the orbit
    lth = q.lam_th(1.0, N)
    t = np.geomspace(1e-3, 0.999 * tp, 1500)
    lam, xi, sig = q.orbit(t, 1.0, N, NGB)
    xip = 1.0 / (NGB / (6.0 * N * lam) - 1.0 / xi)          # C_E-independent Euler-completed coupling
    bx.loglog(lth * t, lam, color=C_GREY, lw=1.4, label=r"$\lambda/\lambda_0$")
    bx.loglog(lth * t, -xi, color=C_BLUE, lw=1.4, label=r"$-\xi/\lambda_0$")
    bx.loglog(lth * t, xip, color=C_ORANGE, lw=1.8, label=r"$\xi'/\lambda_0$")
    bx.plot([lth * sd['t_d']], [lam_d[0] / (NGB / (6 * N) - gd)], marker="*", ms=11, color=C_VIOLET, mec="k", mew=0.4, zorder=6)
    bx.axvline(lth * sd['t_d'], color=C_VIOLET, lw=0.7, ls="-.")
    bx.axvline(lth * tp, color="k", lw=0.7, ls=":")
    bx.text(lth * sd['t_d'] * 0.8, 3e-3, r"$t_d$", fontsize=8, color=C_VIOLET, ha="right")
    bx.text(lth * tp * 0.8, 3e-3, r"$t_{\rm pole}$", fontsize=8, ha="right")
    bx.set_xlim(1e-3, 300); bx.set_ylim(1e-3, 30)
    bx.set_xlabel(r"$\lambda_{\rm tH}\,t$")
    bx.set_ylabel("couplings along the orbit")
    bx.text(0.03, 0.95, "(b)", transform=bx.transAxes, va="top", fontsize=10)
    bx.legend(loc="upper left", bbox_to_anchor=(0.08, 1.0), fontsize=7, labelspacing=0.3)
    savefig(fig, "figS1_flow2d.pdf")


def figS2_r_vs_N(curves):
    fig, bx = plt.subplots(figsize=(3.4, 2.8))
    styles = {50: "-", 55: "--", 60: ":"}
    for Ns, c in curves.items():
        bx.loglog(c['N'], c['r'], color="k", ls=styles[Ns], lw=1.3, label=rf"$N_*={Ns}$")
        bx.plot(c['N'][0], c['r'][0], "o", ms=5, mfc="white", mec="k", mew=0.8, zorder=6)
        bx.plot(c['N'][-1], c['r'][-1], "s", ms=5, color="k", zorder=6)
    bx.plot(N_REP, REP['r'], marker="*", ms=10, color=C_VIOLET, mec="k", mew=0.4, zorder=7)
    bx.axhspan(fs.R95, 0.2, color="0.5", alpha=0.25, hatch="///", lw=0)
    bx.axhline(fs.R95, color="k", lw=0.8)
    Nsc = [curves[Ns]['N'][-1] for Ns in curves]
    bx.axvspan(min(Nsc), 1e7, color="0.5", alpha=0.25, hatch="\\\\\\", lw=0)
    bx.text(60, 0.078, r"$r>0.034$: excluded (95%, SPA+BK)", fontsize=7, ha="left", va="bottom")
    bx.text(3.2e6, 0.028, "strong coupling\nbefore $t_e$", fontsize=7, ha="center", va="center", rotation=90)
    bx.text(8e4, 0.0065, r"$r\propto\mathcal{N}^{-4/5}$", fontsize=7.5, rotation=-33, ha="center")
    c55 = curves[55]
    for lv, lab in [(1e-2, r"$\lambda_{\rm tH}=10^{-2}$"), (1e-1, r"$10^{-1}$"), (1.0, r"$1$")]:
        i = np.argmin(np.abs(np.log(c55['lth']) - np.log(lv)))
        bx.plot(c55['N'][i], c55['r'][i], marker="|", ms=7, color=C_BLUE, mew=1.2, zorder=6)
        bx.text(c55['N'][i] * 1.25, c55['r'][i] * 1.12, lab, fontsize=6.3, color=C_BLUE, ha="left", va="bottom")
    bx.set_xlim(10, 1e7); bx.set_ylim(0.005, 0.1)
    bx.tick_params(top=True)
    bx.set_xlabel(r"$\mathcal{N}$ from $A_s$  [$N_S=60(\mathcal{N}-13.3)$ for scalars]")
    bx.set_ylabel(r"$r$")
    bx.legend(loc="lower left", fontsize=7)
    savefig(fig, "figS2_r_vs_N.pdf")


def figS3_hilltop():
    fig, ax = plt.subplots(figsize=(3.4, 2.6))
    Ngrid = np.geomspace(20, 3e6, 120)
    for Ns, ls in [(50, "-"), (55, "--"), (60, ":")]:
        vals = []
        for N in Ngrid:
            # lambda_th fixed by A_s at given N and N_*
            f = lambda lgl: q.N_from_As(q.t_star(Ns, 10**lgl), 10**lgl, fs.AS) - N
            lgl = brentq(f, -8, 2)
            lam0 = PI2_16 * 10**lgl / N
            h = q.hilltop(lam0, N, q.ngb_range(N)[0])
            vals.append(abs(h['m2_over_H2']))
        ax.loglog(Ngrid, vals, color="k", ls=ls, lw=1.2, label=rf"$N_*={Ns}$")
    ax.axvline(N_REP, color=C_VIOLET, lw=0.8, ls="-.")
    ax.axvspan(20, 6e4, color="0.5", alpha=0.2, lw=0); ax.axvspan(7.4e5, 3e6, color="0.5", alpha=0.2, lw=0)
    ax.set_xlabel(r"$\mathcal{N}$  (scalar-only matter, $A_s$-normalised)")
    ax.set_ylabel(r"$|m_E^2/H_{E,d}^2|$ at the saddle")
    ax.legend(fontsize=7, loc="upper left")
    savefig(fig, "figS3_hilltop.pdf")


if __name__ == "__main__":
    print(f"representative: t_*={T_STAR:.6f}, t_e={T_END:.6f}, t_d={T_D:.4f}, R0/Mpl^2={R0_REP:.6e}")
    fig1()
    fig2()
    curves = model_curves()
    fig3(curves)
    figS1_flow2d()
    figS2_r_vs_N(curves)
    figS3_hilltop()


==> anc/qgrg.py <==
"""
qgrg.py -- RG-improved quadratic gravity: standard one-loop running with
Gauss-Bonnet (Euler) coupling, the Euler-selected de Sitter saddle, the
scalaron potentials and the slow-roll observables.

Conventions (Liu & Afshordi, PRD Letter):
    S = \int d^4x sqrt(-g) [ -R^2/xi - C^2/(2 lambda) + sigma E_4 ]
    t = ln(mu/mu_0),  xi(0)=0,  lambda(0)=lambda_0,  mu^2 ~ R  =>  R = R_0 e^{2t}
    beta_lambda = -N lam^2/(16 pi^2)
    beta_xi     = (-10 lam^2 + 5 lam xi - 5 xi^2/36)/(16 pi^2)
    beta_sigma  = N_GB/(16 pi^2)
    N    = 133/10 + N_V/5 + N_F/20 + N_S/60
    N_GB = 196/45 + (62 N_V + 11 N_F/2 + N_S)/360
"""
import numpy as np
from scipy.optimize import brentq

PI2_16 = 16.0 * np.pi**2
N_GRAV = 133.0 / 10.0
NGB_GRAV = 196.0 / 45.0


# ----------------------------------------------------------------------------
# species counting
# ----------------------------------------------------------------------------
def coeffs(NV=0, NF=0, NS=0):
    """Total beta-function coefficients (N, N_GB) for given species counts."""
    N = N_GRAV + NV / 5.0 + NF / 20.0 + NS / 60.0
    NGB = NGB_GRAV + (62.0 * NV + 5.5 * NF + NS) / 360.0
    return N, NGB


def ngb_range(N):
    """Allowed range of N_GB at fixed total N (scalar-only, vector-only edges)."""
    lo = NGB_GRAV + (N - N_GRAV) / 6.0        # scalar-only matter
    hi = NGB_GRAV + 31.0 * (N - N_GRAV) / 36.0  # vector-only matter
    return lo, hi


# ----------------------------------------------------------------------------
# beta functions
# ----------------------------------------------------------------------------
def beta(lam, xi, N, NGB):
    bl = -N * lam**2 / PI2_16
    bx = (-10.0 * lam**2 + 5.0 * lam * xi - 5.0 * xi**2 / 36.0) / PI2_16
    bs = NGB / PI2_16 * np.ones_like(lam)
    return bl, bx, bs


# ----------------------------------------------------------------------------
# exact solution of the standard flow from the crossing xi(0)=0
# ----------------------------------------------------------------------------
def rg_fixed_ratios(N):
    """gamma_pm^RG (fixed values of gamma = lambda/xi) and exponent nu."""
    s = np.sqrt((N + 5.0)**2 - 50.0 / 9.0)
    gp = (N + 5.0 + s) / 20.0
    gm = (N + 5.0 - s) / 20.0
    nu = s / N
    return gp, gm, nu


def lam_th(lam0, N):
    return N * lam0 / PI2_16


def orbit(t, lam0, N, NGB, sigma0=0.0):
    """Exact (lambda, xi, sigma)(t) of the standard one-loop flow."""
    lth = lam_th(lam0, N)
    gp, gm, nu = rg_fixed_ratios(N)
    lam = lam0 / (1.0 + lth * t)
    w = (1.0 + lth * t)**nu
    xi = lam * (w - 1.0) / (gm * w - gp)
    sig = sigma0 + NGB * t / PI2_16
    return lam, xi, sig


def t_pole(lam0, N):
    gp, gm, nu = rg_fixed_ratios(N)
    lth = lam_th(lam0, N)
    return ((gp / gm)**(1.0 / nu) - 1.0) / lth


# ----------------------------------------------------------------------------
# the Euler-selected dS saddle
# ----------------------------------------------------------------------------
def gamma_ds(NGB):
    """Negative root of D_dS(gamma) = -360 g^2 + 180 g + 6 N_GB - 5 = 0."""
    return 0.25 - np.sqrt(175.0 + 60.0 * NGB) / 60.0


def D_ds(g, NGB):
    return -360.0 * g**2 + 180.0 * g + 6.0 * NGB - 5.0


def saddle(lam0, N, NGB):
    """lambda_d, xi_d, t_d, gamma_d on the crossing-normalised trajectory."""
    gd = gamma_ds(NGB)
    gp, gm, nu = rg_fixed_ratios(N)
    lth = lam_th(lam0, N)
    lam_d = lam0 * ((gd - gm) / (gd - gp))**(1.0 / nu)
    t_d = (lam0 / lam_d - 1.0) / lth
    xi_d = lam_d / gd
    return dict(gamma_d=gd, lam_d=lam_d, xi_d=xi_d, t_d=t_d)


def hilltop(lam0, N, NGB, Mpl=1.0):
    """Saddle height V_d and tachyonic mass ratio m^2/H^2 of the local hilltop."""
    s = saddle(lam0, N, NGB)
    gd, ld = s['gamma_d'], s['lam_d']
    Vd = -Mpl**4 * ld / (16.0 * gd)
    cpp = 5.0 * ld * (1.0 - 4.0 * gd) * (NGB / 6.0 - N * gd) / (4.0 * PI2_16**2)
    c = -gd / ld
    m2H2 = -4.0 / (1.0 + 2.0 * c / cpp)
    # weak-running (large-N) estimate quoted in the text
    m2H2_approx = -np.sqrt(5.0 * NGB / (3.0 * N)) * (N * ld / PI2_16)**2 / np.sqrt(N)
    s.update(dict(V_d=Vd, c_pxx=cpp, m2_over_H2=m2H2, m2_over_H2_approx=m2H2_approx))
    return s


# ----------------------------------------------------------------------------
# dS-matched proxy potential on the full orbit  (x = ln R/R_d = 2(t - t_d))
# ----------------------------------------------------------------------------
def proxy_potential(t, lam0, N, NGB, R0=1.0, Mpl=1.0):
    """V_p(t), phi_p(t) for f_p = R^2 c_p(R), c_p = -1/xi + (sigma - sigma_d)/6."""
    s = saddle(lam0, N, NGB)
    lam, xi, sig = orbit(t, lam0, N, NGB)
    bl, bx, bs = beta(lam, xi, N, NGB)
    cp = -1.0 / xi + (sig - NGB * s['t_d'] / PI2_16) / 6.0
    cpx = 0.5 * (bx / xi**2 + bs / 6.0)            # d c_p / dx,  x = 2(t - t_d)
    # ln(2F/Mpl^2) with F = R (2 c_p + c_px), R = R0 e^{2t}; written to avoid overflow
    lnF = np.log(2.0 * R0 * (2.0 * cp + cpx) / Mpl**2) + 2.0 * t
    V = Mpl**4 / 4.0 * (cp + cpx) / (2.0 * cp + cpx)**2
    phi = np.sqrt(1.5) * Mpl * lnF
    return V, phi, lnF


# ----------------------------------------------------------------------------
# reduced (small-ratio) rolling regime:  beta_xi = A lam^2/(16 pi^2),  A = -10
# ----------------------------------------------------------------------------
def Dfun(t, lth):
    return t * (1.0 + lth * t)


def V_roll(t, lam0, lth, A=-10.0, Mpl=1.0):
    D = Dfun(t, lth)
    return Mpl**4 * abs(A) * lam0**2 / PI2_16 * t**2 * (2 * D - 1) / (2 * (4 * D - 1)**2)


def phi_roll(t, lam0, lth, R0, A=-10.0, Mpl=1.0):
    D = Dfun(t, lth)
    return np.sqrt(1.5) * Mpl * np.log(PI2_16 * R0 / (abs(A) * lam0**2 * Mpl**2)
                                        * np.exp(2 * t) * (4 * D - 1) / t**2)


def eps_V(t, lth):
    D = Dfun(t, lth)
    return 1.0 / (3.0 * (2 * D - 1)**2)


def ns_r(t, lth):
    """Exact first-order slow-roll n_s and r of the reduced potential."""
    D = Dfun(t, lth)
    r = 16.0 / (3.0 * (2 * D - 1)**2)
    ns = 1.0 - 2.0 / (2 * D - 1)**2 \
        - 4.0 * (1.0 + lth * t * (1.0 + 4.0 * D)) \
        / (3.0 * (2 * D - 1) * (4 * D**2 - 3 * D + 1 + lth * t))
    return ns, r


def t_end(lth):
    """epsilon_V = 1  <=>  2D - 1 = 1/sqrt(3)."""
    a = 1.0 + 1.0 / np.sqrt(3.0)
    return a / (1.0 + np.sqrt(1.0 + 2.0 * lth * a))


def I_efold(t, lth):
    """Primitive of dN/dt for the reduced potential."""
    return 2 * lth * t**3 + 3 * t**2 - 6 * t + 3 * np.log(t) \
        - 0.75 * np.log(4 * t * (1 + lth * t) - 1)


def Nefold(t, lth):
    return I_efold(t, lth) - I_efold(t_end(lth), lth)


def t_star(Nstar, lth):
    """Solve N(t_*) = N_* for the pivot RG time."""
    te = t_end(lth)
    f = lambda t: Nefold(t, lth) - Nstar
    hi = max(10.0, 2 * np.sqrt(Nstar / 3.0) + 2.0)
    while f(hi) < 0:
        hi *= 2
    return brentq(f, te * (1 + 1e-9), hi, xtol=1e-14, rtol=1e-14)


def As_reduced(t, lam0, lth, A=-10.0):
    """Scalar amplitude of the reduced potential at RG time t."""
    D = Dfun(t, lth)
    return abs(A) * lam0**2 / PI2_16**2 * t**2 * (2 * D - 1)**3 / (4 * D - 1)**2


def lam0_from_As(t, lth, As=2.1e-9, A=-10.0):
    D = Dfun(t, lth)
    return np.sqrt(As * PI2_16**2 * (4 * D - 1)**2 / (abs(A) * t**2 * (2 * D - 1)**3))


def N_from_As(t, lth, As=2.1e-9, A=-10.0):
    """Total coefficient N implied by A_s at fixed (t_*, lambda_th)."""
    D = Dfun(t, lth)
    return np.sqrt(abs(A) * lth**2 * t**2 * (2 * D - 1)**3 / (As * (4 * D - 1)**2))


def solve_point(Nstar, lth, As=2.1e-9, A=-10.0):
    """Everything at the pivot for given (N_*, lambda_th)."""
    ts = t_star(Nstar, lth)
    ns, r = ns_r(ts, lth)
    N = N_from_As(ts, lth, As, A)
    lam0 = PI2_16 * lth / N
    te = t_end(lth)
    g_end = lth / (1.0 + lth * te)   # enhanced running N lambda/(16 pi^2) at t_e
    g_star = lth / (1.0 + lth * ts)
    return dict(t_star=ts, t_end=te, ns=ns, r=r, N=N, lam0=lam0,
                g_end=g_end, g_star=g_star, D_star=Dfun(ts, lth))


# ----------------------------------------------------------------------------
# corrections in the observable interval
# ----------------------------------------------------------------------------
def euler_correction(t, lth, NGB, As=2.1e-9):
    """ESGB projection diagnostics d and delta_1 = 4 H dXi/dt ~ -(r/8)(1+d)d."""
    D = Dfun(t, lth)
    d = -2.0 * NGB * As * D * (4 * D - 1) / (3.0 * (2 * D - 1) * (4 * D**2 - 3 * D + 1 + lth * t))
    ns, r = ns_r(t, lth)
    delta1 = -r / 8.0 * (1 + d) * d
    return d, delta1


def spin2_mass_ratio(t, lth, N):
    """M_2^2/H_E^2 of the Weyl (spin-2) mode on the reduced solution."""
    D = Dfun(t, lth)
    return 3.0 * N / (10.0 * lth * t) * (4 * D - 1)**2 / (D * (2 * D - 1))


# ----------------------------------------------------------------------------
# Euclidean hemisphere action
# ----------------------------------------------------------------------------
def I_hemisphere(t, lam0, N, NGB, sigma0=0.0):
    lam, xi, sig = orbit(t, lam0, N, NGB, sigma0)
    return 192 * np.pi**2 / xi - 32 * np.pi**2 * sig

